The phase of the electromagnetic form factor of the pion

We employ a dispersion relation that allows to recover the phase of the electromagnetic form factor of the pion from its absolute value above threshold. Compared to alternative approaches building on the phase, this approach builds on experimental input directly accessible at colliders. Employing the precise datasets from the $e^+e^-\to\pi^+\pi^-$ reaction, we obtain the phase of the electromagnetic form factor up to $2.5$~GeV, well beyond standard dispersive approaches. In addition, we separate the isovector and isoscalar components, that allows to extract the $P$-wave $\pi\pi$ phase shift. We also provide relevant results, including the radius of the form factor and bounds in the spacelike region. Last, but not least, the study assess potential systematic uncertainties from the interpolation method and potential zeros of the form factor.

==> anc/AncillaryFile.dat <==
#
#          THE CHARGED PION ELECTROMAGNETIC FORM FACTOR 
#
# {sqrt(s) (GeV), |F|_low_stat, |F| |F|_up_stat, delta_low_stat, delta_low_stat+syst, delta, delta_up_stat, delta_up_stat+syst}
#
#    "|F|": the absolute value   "delta" the phase (degrees)
#    up and low (stat) correspond to the upper/lower bands at 68% CL 
#
#                Output provided in CSV format
#
# The absolute value comes from the fitting function interpolation
# The phase comes from the DR2 result (see details in the text)
#
# The statistical errors are derived from a MC analysis. To derive  
# meaningful errors from our results, a MC analysis should be  
# performed to fully account for correlations. 
# The statistical+systematical errors are obtained by adding 
# systmeatics and statistical errors in quadrature. 
# The statistical errors account for the interpolation errors 
# discussed in the main text.
# To request further infromation, contact the authors.






0.27914078,1.17321864411673,1.1740889812301671,1.1752624110013232,0.,0.,0.,0.,0.
0.29914078,1.207450144995754,1.2085013586255908,1.2099211115930888,0.10799139052210378,0.10897459639448608,0.11020507951331247,0.11163647214083376,0.11200163468523772
0.31914077999999996,1.2451522313618009,1.2463814085566598,1.2480705605703204,0.31037585309350935,0.3132105110335851,0.31633419586117684,0.3201161228147947,0.3260088700281249
0.33914078,1.2868043246970469,1.2882232406820333,1.2902079050990447,0.5811396377023136,0.5868911333416335,0.5923519764902317,0.5989991761411959,0.6251822635989652
0.35914078,1.3329777957160298,1.334600887220382,1.3369083207269474,0.9154412901200426,0.9249169012943917,0.9333755202291204,0.9433698717515953,1.0043970185048074
0.37914077999999996,1.3843425079276215,1.3861911476502113,1.3888132159380422,1.3144246206371752,1.3286577575632044,1.3403642868134449,1.3539688175187787,1.4623550594373198
0.39914078,1.4417055143814395,1.4438017631884144,1.446779891588188,1.7823031252135837,1.8021786854520292,1.8177215871764303,1.8356246474279618,1.9989453472856098
0.41914078,1.5060782181085788,1.5084073158890383,1.5118310278621898,2.3263542486772977,2.3529048652158737,2.3726785226347658,2.3953169592759322,2.6487813209054263
0.43914078,1.5785585503870558,1.5811958867285436,1.5851007994546207,2.9564396231416628,2.9904952885795155,3.015328627933892,3.0437196623290026,3.2072573326663742
0.45914077999999997,1.660647645490787,1.6636306294504812,1.668064192049237,3.6858657014376983,3.7282780729594127,3.7590412841135405,3.7943618443022644,3.9385535110360825
0.47914078,1.7541973465233485,1.7575320557203835,1.7625520329269992,4.532301132428582,4.584415927117148,4.62121892331115,4.663620661401802,4.797713093674948
0.49914077999999995,1.8614636524377561,1.865189157866045,1.8708112265578605,5.518116217343704,5.581099139839439,5.624461178463779,5.6752674078128935,5.802184552990443
0.51914078,1.985219521284445,1.9895106993940936,1.9959225406175365,6.672083661327479,6.7461634691293595,6.798281258851269,6.858258706313941,6.97986889846105
0.52,1.990960929707347,1.9952784242900536,2.0017185251827754,6.725994821137178,6.800581620973491,6.853083682684895,6.913558952043321,7.034913884302608
0.535,2.0976118755608812,2.1023761293663576,2.1095385377445663,7.732741564254539,7.816893064545041,7.875695330691049,7.945412267082922,8.062578404147928
0.55,2.217784003592953,2.2230202957078777,2.2308825188354353,8.877925726341488,8.971637498630155,9.038303133532343,9.117057118955662,9.231205646704334
0.5650000000000001,2.3537044285493933,2.3596429253469786,2.368289768336992,10.189155464155192,10.293694250717444,10.367660053070125,10.455778565585447,10.5676918611296
0.5800000000000001,2.5085735167103196,2.515223836286091,2.524882535294339,11.698949846041959,11.813725660073478,11.897653074419654,11.995232118900992,12.105804974144194
0.595,2.6859469001994087,2.6934165853804277,2.7042643600524894,13.451468932885506,13.577113570531491,13.67163066133548,13.781218492595508,13.89009981632272
0.61,2.890177167205012,2.898683248869437,2.910709525758571,15.502570656412578,15.639592259264921,15.745586879512937,15.867970610346873,15.975835411195717
0.625,3.1268406473242405,3.136406521870857,3.149750041561223,17.924334623045883,18.072199640845003,18.192488702690802,18.326853591864182,18.435116910219996
0.64,3.402287984767441,3.4128974799093585,3.4279846442390864,20.814367018676073,20.97498900618954,21.108037118510087,21.257865973153038,21.366043777935698
0.646,3.5247416903560413,3.5359003929939945,3.5517113714450614,22.127853240810996,22.293379134670328,22.43244221598894,22.587978436185036,22.69663070927174
0.652,3.655113070812924,3.6666720951633387,3.6832672519457947,23.545464681381517,23.716051437771164,23.861163137229315,24.022010785476645,24.131464312470392
0.658,3.7935047833122995,3.805642251370388,3.8231408484408607,25.076649949111236,25.251008446211696,25.40490944640157,25.57403710257656,25.683276194499864
0.664,3.940371194612507,3.9531925666439114,3.9716343761892277,26.7368197226731,26.91775858515711,27.075522462567164,27.254796347110034,27.36332141375251
0.67,4.096283945678616,4.109620641533492,4.128625398418242,28.534018906841123,28.71869036355187,28.886017511321988,29.07595404110543,29.183823083864144
0.676,4.261218420538564,4.275090521046642,4.29489712501937,30.486467618259915,30.67658961705576,30.85058039815131,31.051668245205498,31.15895640819219
0.682,4.434622844306035,4.449566652338269,4.470014879486188,32.60724479187958,32.802093301551835,32.98449017408973,33.19696396525729,33.30383619608243
0.6880000000000001,4.617237413254985,4.632728099664235,4.654175437065168,34.91268855670816,35.111754293661384,35.303930952971854,35.52643408939427,35.633564891194446
0.6940000000000001,4.807440551206863,4.823860904852163,4.846241594962169,37.420083359617934,37.623456141937446,37.825643427896026,38.05925509201263,38.166499547398686
0.7,5.004660204189843,5.021729146919366,5.0455794048470946,40.14717536765087,40.35594919077501,40.56635636547155,40.811846379700235,40.91917630152635
0.706,5.206265137513551,5.224430525165973,5.249817441394959,43.11245835505415,43.33034943577333,43.5419319833792,43.796930915219036,43.90525934581571
0.71,5.342777799384417,5.360947020256463,5.3868223096800225,45.22571685294625,45.44888016519378,45.66307095658081,45.92744342954898,46.03564341814432
0.714,5.478578877499906,5.4973943767588365,5.5236298261990475,47.45247091474987,47.68070872847726,47.898062356454986,48.1710616768341,48.27945041501689
0.718,5.613296717829322,5.632548503036796,5.659897935585956,49.793844069210685,50.025719447240704,50.24920934355108,50.530379853267824,50.63917588078808
0.722,5.744827090936942,5.764992428376609,5.793031450304201,52.252145429299105,52.48752766189922,52.71758523824718,53.00450100835791,53.11445651500518
0.726,5.8723090645520815,5.8931311985839825,5.921523865972888,54.82628616530555,55.06439947453792,55.302752107307015,55.59418052748779,55.705701994953316
0.73,5.9936214332074735,6.015225524469757,6.044302355767284,57.51999628550152,57.766081409460405,58.002497903980945,58.29948758841709,58.412349300023926
0.734,6.107382748105769,6.129448973995002,6.15853121765151,60.318554076352484,60.56712863730015,60.81261876199778,61.11856279797953,61.231906307954965
0.738,6.211526416370318,6.233973216554551,6.263470690586775,63.2252238677647,63.48061617589026,63.7267984686437,64.03291813155532,64.1492022090853
0.742,6.304345953826039,6.327085490382958,6.3564171728095396,66.22242737550854,66.47956198209879,66.73665036890084,67.0417496975591,67.16139694903879
0.746,6.384317276535618,6.407343046886942,6.436618633808324,69.31020312629825,69.5743879904377,69.83201948851364,70.13432718314873,70.25795150571967
0.75,6.450250805041799,6.473773110247351,6.503348671673194,72.47835864545303,72.75644262186158,73.00170762878189,73.30359762258533,73.43062279588732
0.754,6.502495372567409,6.526138777834611,6.556160666910785,75.70240623130277,75.98635546848227,76.23494204062158,76.53514080259939,76.66604956259435
0.758,6.542024958850525,6.565321742212595,6.594967848897115,78.98511437397379,79.27804298920903,79.52434256970432,79.8200668477352,79.95584584407456
0.76,6.557297818551078,6.5806954616285935,6.609843601841748,80.64647516580133,80.94265797978626,81.1901825375016,81.48971958383933,81.62608220426847
0.7636000000000001,6.580987413463308,6.603528778228878,6.632140238621843,83.68162314220075,83.98433379505471,84.23295057268525,84.53091748333445,84.67103488863438
0.7672,6.602322880604998,6.624944686514647,6.654112060955136,86.80826698649344,87.11702897385871,87.36775507331699,87.6507807630635,87.79923470519162
0.7708,6.631044706647397,6.654074228419494,6.68525336871426,90.13925456949408,90.45318504373118,90.70775800783495,90.98727145665525,91.14045731443464
0.7744,6.67773957956531,6.702050474217951,6.737152581084153,94.02896601062702,94.35057005858702,94.60461403650154,94.88769941856944,95.04320549325396
0.778,6.699627319482083,6.727571204422639,6.76982753291348,99.59995778015401,99.91414576872664,100.19548107065113,100.54293439646787,100.6814544421365
0.778875,6.666642137422952,6.693721654950513,6.735657882604012,101.44435640937826,101.74976163106152,102.05160089667916,102.4251656599926,102.55736242599988
0.77975,6.5898990907456145,6.6146788053514936,6.654397404889842,103.4824366533643,103.7821867382173,104.09902198209643,104.49312978988378,104.62091156255026
0.780625,6.444380279281737,6.47038470506107,6.510496213657755,105.5480418082622,105.84377573773766,106.17262176996582,106.57647759134898,106.70267544262714
0.7815,6.227837472320689,6.255459593017837,6.297067161475656,107.3029423721129,107.60406302961255,107.92530950593039,108.32265253987133,108.451195296581
0.782375,5.972784970062957,5.998489342382991,6.040774007752635,108.34525699089116,108.68280792245858,108.93817047657826,109.29558655286009,109.43540355358958
0.78325,5.72930779362682,5.755744670346254,5.79655956159684,108.44110411494536,108.79010485340534,109.02899176504219,109.38407307630388,109.52538354177786
0.7841250000000001,5.546830125663544,5.572964597561302,5.612294273348735,107.84554299396113,108.20525892380128,108.42956336714019,108.78249800359475,108.9252634315846
0.785,5.4311028350372865,5.460133931460659,5.4978898808996,106.97780593878578,107.32661011727758,107.57221959022594,107.94369066586064,108.08210799914212
0.788,5.345629767895621,5.37129388080686,5.400449576034785,105.16016453478603,105.4576551851207,105.81443345062847,106.2533753222608,106.37798578688691
0.791,5.358260615318193,5.381892104434249,5.406485719044818,105.50881717507754,105.81857479668312,106.16201675480097,106.59821529265496,106.72609985926447
0.794,5.347641307599496,5.370398867162781,5.394230162340847,106.75043845606714,107.07900732402672,107.39685474064993,107.80246632830456,107.94046817759332
0.797,5.310850219848634,5.332846543491912,5.356052803572368,108.30883573233054,108.65914422893664,108.94802247127433,109.32667463192207,109.47482685193351
0.8,5.255165241315966,5.276581947472002,5.299412849073109,109.96362245139646,110.32597081497057,110.60508047905562,110.96396578202024,111.1209995415902
0.803,5.186872836801092,5.207561358356797,5.230842238940995,111.63669866326299,112.0083800062765,112.28288171605105,112.62638339652352,112.79148271214378
0.806,5.1095212915432775,5.129854802921351,5.15230485938581,113.29133693376721,113.67146405293131,113.94311105457575,114.26601110404795,114.44144287183846
0.809,5.026800525834727,5.046247493325546,5.067820653616033,114.90833541291258,115.29510880688407,115.56713328908921,115.88382595062927,116.06496394381313
0.812,4.93965224165711,4.958706117329791,4.98011647876545,116.48064296519946,116.8755989415704,117.14551995598806,117.46044469759156,117.64579347814346
0.8150000000000001,4.849763822970124,4.868666161640836,4.890235316543385,118.00133126541759,118.4027994891222,118.67356051290204,118.9742290710133,119.16867460958412
0.8180000000000001,4.758576680914044,4.7772046920322095,4.798248175749914,119.47084879076931,119.88092751658628,120.14915103502354,120.4418629249204,120.64326044664554
0.82,4.697504259314459,4.715856156569241,4.736742928582968,120.421539952353,120.83824912106398,121.10341229956497,121.39661000283462,121.60036593607916
0.8266,4.4963222670157865,4.513812577123258,4.53388692795145,123.39399048256466,123.83482809272601,124.08700885425294,124.36767554023133,124.58542670017933
0.8331999999999999,4.299372225611345,4.315946045351984,4.335109092494307,126.11822558080522,126.57797378593106,126.8263097892351,127.10062854145919,127.33029213060206
0.8398,4.1095819485920835,4.125249966153682,4.143510857512815,128.6152682447254,129.09479307963178,129.33860557516232,129.60254726949293,129.8465268486418
0.8463999999999999,3.9282466600420762,3.9433897036545216,3.960736269140428,130.90339669131913,131.40110614489828,131.64339577655755,131.90480601248075,132.15984007748168
0.853,3.7565240874066506,3.771179521691151,3.787727366276932,133.0034874469634,133.52017087970745,133.76031119941103,134.0182616935468,134.2851796611407
0.8595999999999999,3.5948882731079363,3.608882640619401,3.6253175941607134,134.9347248940123,135.47221141971298,135.708113514335,135.9657132892242,136.2432714479327
0.8662,3.4431865220369593,3.4564090328497765,3.4725313568364538,136.71374317587419,137.27231608396463,137.50422823554396,137.7579091099182,138.04825264089277
0.87,3.3600985244655512,3.372962679206015,3.3887657625041725,137.67468297190777,138.24414945188875,138.47580680140783,138.72797216940785,139.02542560603388
0.88,3.1554054136480008,3.167821329595872,3.1829444525663244,140.00706163285065,140.60312888089987,140.8378472414819,141.089068972043,141.40399734258597
0.89,2.9706576565632026,2.982218799790396,2.9966065661771784,142.0894055050977,142.70695021731288,142.95301322037184,143.21076076787014,143.53950762332536
0.9,2.8033241807296636,2.8142780854968814,2.828141762732926,143.9654083176719,144.61202854847744,144.85997983257857,145.12661232596633,145.46828145519606
0.91,2.6517313703466683,2.6621554979248914,2.6755072934360364,145.66453526743794,146.33998032262136,146.59135509189156,146.86636678496905,147.2216685151171
0.92,2.514186858465947,2.5241333228821996,2.537056294098558,147.2107124167991,147.90490429245892,148.17473589972775,148.4653554151392,148.8306644811645
0.9299999999999999,2.3892025357749396,2.3986595465711082,2.4114488198585544,148.63486048341912,149.35701790079844,149.63371084945166,149.94124683286358,150.31630850354858
0.94,2.2754484339238616,2.2843599169323343,2.296791491524324,149.9511218377133,150.69388384134282,150.98882012876112,151.32154108902495,151.7023822895743
0.95,2.171563236884029,2.1800376929569065,2.1920394530037766,151.18086744288084,151.94451140411854,152.2585586576981,152.61534315001353,153.00318483931747
0.96,2.076409297199846,2.0846718874865693,2.0964337521088563,152.34097903431237,153.12388352205565,153.46064002063977,153.8486146615747,154.24043127014997
0.97,1.9893221546572943,1.9974255239202783,2.008616334348775,153.44971069268354,154.24887788619193,154.61407315203417,155.0366869790091,155.431555266752
0.98,1.9096934006971313,1.9176862761819728,1.9283151788060373,154.52997913433285,155.3390768296122,155.7437148651219,156.22641539798758,156.61355639951987
1.01,1.7134655049154826,1.7269952987745933,1.7398276953664227,158.46065159907465,159.00922627939914,160.19541970953188,161.318340955968,161.57317072612608
1.014,1.681198112510546,1.7065287023628561,1.7290714429138332,159.9025517857122,160.31559196202863,162.10072875058273,163.8363818423239,164.01548883850907
1.015,1.6659870684827438,1.6979811450452365,1.7276384494471777,160.5318529921609,160.9031237553562,162.94785928859332,164.92887558548165,165.0885220524328
1.016,1.6406846037247476,1.6832130268136125,1.7230265749794993,161.39846925979973,161.72691340333327,164.10053136298333,166.43011059026307,166.56815571092056
1.017,1.5924568741760863,1.652917854535194,1.711748123743149,162.57204608663642,162.85654955296224,165.6634218836275,168.36200796401732,168.48279035960724
1.018,1.4957772813391337,1.5862164350327939,1.6796775698679893,164.0673023932032,164.32749890027645,167.4432687593449,170.28811388690605,170.40365371110218
1.019,1.3360694676659761,1.465419254484921,1.6052249192840455,164.6625721896403,164.95748927989217,167.69260854827255,169.71060592813546,169.87144643613425
1.02,1.2434561446724812,1.370714938202439,1.517610326709416,160.61694997910524,160.91080483279444,163.6758928982263,165.10117378206664,165.32232996691624
1.021,1.3056701701714684,1.3873793041742963,1.4908523896298793,155.40358068837642,155.63778676422115,159.19833784026676,162.03676317731637,162.1547408354479
1.022,1.3928958427278568,1.4391607168859966,1.508565768355394,153.92052199003822,154.18189512672043,157.36822410082974,160.20005702711092,160.31903610592428
1.023,1.4507192087513123,1.479129319394599,1.5261137752078748,153.9667697088395,154.27354959322255,156.964738179708,159.47003660903144,159.6046075343847
1.024,1.4857410127515687,1.5047087878889605,1.539701717040342,154.46773567280698,154.83494432154322,157.0433620672093,159.1968554463228,159.35297735366274
1.025,1.5064105297795247,1.5204957556008982,1.54809026160938,154.9964153494769,155.42727765235088,157.2638109729474,159.15777851961673,159.334637878258
1.04,1.504175009383528,1.5103349548545792,1.5224853003841143,158.31338122012636,159.17171910755627,159.87740506405575,160.63008154165527,161.0336391117071
1.07,1.3793621043878441,1.3854999630442306,1.3958757272739988,161.17372181285685,162.22268533912774,162.82029563395054,163.44964902539792,163.96989585335572
1.1,1.2673809248807073,1.273782128785431,1.2835233655153613,163.62335056043736,164.77954670637354,165.42439555779967,166.13613707403223,166.6940488526369
1.13,1.1710707727148701,1.1777171916811877,1.1871481574695424,166.08913356913172,167.34965369309433,168.05947860564973,168.8697224273324,169.4629477464656
1.16,1.0872859996726372,1.0940659960536896,1.1035601170973133,168.69846543447858,170.0476276857304,170.8609702526261,171.78238732779965,172.41053817813963
1.19,1.0125983974056727,1.0195661291509612,1.0288446177609476,171.55816198470527,172.9865171443548,173.93426563811673,174.97516130208805,175.63991653029413
1.2,0.9891057026094605,0.9962347312675958,1.0054799276574655,172.58674306695883,174.0436244557009,175.0363836110401,176.13676972055467,176.80731955135806
1.238,0.90427228438914,0.9118002430067218,0.920697955704208,176.91743557506263,178.4816701100239,179.6648114154452,181.00220374751007,181.69807976035975
1.276,0.820882363022714,0.8294105359604788,0.8383761501270522,182.03176994111058,183.67575637422405,185.13047536996876,186.7209414028505,187.44742486230433
1.314,0.7333100653217546,0.7427595579238856,0.7519291643301986,188.0718421793818,189.78906410901072,191.5668355852199,193.51777812140043,194.25394369720541
1.3519999999999999,0.6352872379833542,0.6460064230355207,0.6562554894476471,195.02037982382717,196.80792438401483,198.95897635535016,201.14025356946857,201.93239734759698
1.39,0.5244788284113487,0.5357630946119045,0.5482947082188847,202.513160480372,204.34049737293233,206.98726290144728,209.5451599978223,210.36361516103779
1.428,0.40272214458844,0.41379253448023184,0.4280059372258957,209.37008694686278,211.0422991868118,214.83199193629687,218.29535204512044,219.04421410738703
1.43,0.39616871062969594,0.4071732257440914,0.42155622239372914,209.6776209632315,211.33564855162817,215.21403070461673,218.75418489649428,219.49550790133551
1.4349999999999998,0.37962958095155924,0.39058365295577263,0.4051034108516363,210.47383701194804,212.11955550456872,216.14665572839056,219.95857853971089,220.6695662212656
1.44,0.3630584778403964,0.37395499610739086,0.38862983808588303,211.22551530061534,212.85754477311679,217.04230914416368,221.1030821755987,221.79054710705722
1.4449999999999998,0.3469503042769423,0.3573128219035867,0.37207468060068777,211.9354578718163,213.55592009375778,217.89514945586478,222.25109778945713,222.91136728868963
1.45,0.3300310523442121,0.3406833430492765,0.35557150809608956,212.6113458060249,214.22735706098814,218.6983747010442,223.4283532047767,224.05519296866345
1.4549999999999998,0.3135857904255001,0.3240932790960975,0.3390849394858163,213.21173631271935,214.81794656452652,219.44429575076734,224.473325303234,225.07909901291126
1.46,0.29707794810590094,0.3075697539041975,0.3224863017656491,213.62946040280448,215.1893349656631,220.12408888426285,225.45862129354828,226.04495187072993
1.4649999999999999,0.2810495219810905,0.29114024459920246,0.3062082590477244,213.9499260890143,215.46313925243837,220.72758702022824,226.52665137732873,227.08136747575392
1.466,0.27788545214888927,0.28786806793391867,0.3031038547590041,214.02547054508858,215.53621217300622,220.83806230867077,226.7530556346549,227.30004536377592
1.47,0.2655978407623764,0.27483260037118695,0.29004753656912874,214.2755204730697,215.77292023272216,221.2427041354965,227.73849912249062,228.24850498817062
1.4749999999999999,0.2492930424215916,0.2586751545820134,0.27407781596197095,214.4078464989147,215.8678589413481,221.6553713183106,228.71603550791488,229.1976481533953
1.48,0.23302324861242787,0.2426969613506461,0.25819259192662314,214.33507239207475,215.74225661189604,221.9485170175303,229.66648320000812,230.11856109996384
1.4849999999999999,0.21730606028481203,0.2269281994943655,0.24259984830973422,214.14000227799684,215.504878353917,222.1014474312441,230.49850767871303,230.92445835245186
1.49,0.2018967780928148,0.21140080459742164,0.2272985633222794,213.6496219195934,214.9530489459194,222.0886917839064,231.28321725323846,231.68187394176363
1.4949999999999999,0.18671634969741832,0.19614941740361228,0.2126081162871168,213.12940658974375,214.40803207121076,221.87851755757714,231.90924041745285,232.28346298762264
1.5,0.17142467059455563,0.1812127787603014,0.19825972292237148,212.1105943298122,213.3263801192313,221.43090414872208,232.449243598957,232.79803533317488
1.505,0.15653290097267553,0.16663576541330677,0.18457530715443773,210.86555245940852,212.03597287717508,220.69483303757485,232.6712854171068,232.9995650918037
1.51,0.1416934218545002,0.1524723570440535,0.17099950969095654,209.25150662250456,210.38042067022133,219.6044962166175,233.13074192048322,233.42825495742545
1.515,0.1274473254541909,0.13878996344567934,0.15787082273211941,207.03742733275286,208.11225487689453,218.074632015708,233.31244889528514,233.5825931774545
1.52,0.1131163640379019,0.12567572211867584,0.1456228176585942,204.1998663533901,205.22122456155458,215.99418461315923,233.40967803248176,233.65139019246686
1.525,0.09866270561793188,0.11324555592887839,0.13443188218094063,200.6869616327226,201.66404301074408,213.21950642555097,232.27527049483314,232.50095531696587
1.53,0.08556784340226369,0.10165676388195674,0.12415854930392413,196.60499115829612,197.56758056716575,209.5688027782264,230.4183050177918,230.628989554862
1.535,0.07334895429803996,0.091124103523394,0.11524534927936778,191.46070625839678,192.41258301141332,204.82424308593687,227.74008670156763,227.93584656529652
1.54,0.06135528531215874,0.08193622182945698,0.10765499669388963,185.36635630058527,186.33686106498632,198.75583366792,223.79405256413096,223.97698318422368
1.545,0.050104938764746684,0.07446135643074903,0.1012509065593205,178.41691744784293,179.4602524795904,191.19181458374158,216.867471703184,217.04950366523002
1.55,0.04122423001058244,0.06911801856478104,0.09735307720376829,169.93499326768838,171.0540577309201,182.15542952975804,205.46872691104917,205.6730913767973
1.555,0.03397552379853934,0.06628167668436878,0.09619850543346435,159.68032887822127,160.81090175272055,172.02629112541862,191.17006414989848,191.42339575727217
1.56,0.03143381593853154,0.06613814687014823,0.09590054726200148,146.11437675747217,147.02062861004248,161.5667579258297,175.59549605125198,175.9460961239799
1.565,0.03706531030916203,0.06857743402450162,0.09805425630180968,130.72959035886936,131.40277445957722,151.67264613012998,164.3062534735078,164.70212863075966
1.57,0.044790759000048,0.07322889538600573,0.10132739902560056,119.32037879327858,119.92576877717417,143.00551506060458,155.13078433834244,155.5508065523843
1.575,0.05405118151128021,0.07960733795858066,0.10671556124541925,111.25716828248346,111.85226804806507,135.8259811319865,147.42771977236498,147.87457722322821
1.58,0.06501751601325634,0.08725032548009315,0.1138179164204816,105.68175772643717,106.29339835639149,130.08176350417546,141.77188845948922,142.22412237716307
1.585,0.07546602892843952,0.095783589633934,0.12084871050337062,102.33185941036734,102.98803493198493,125.57310039929092,137.16356277469907,137.62837448874743
1.59,0.08646291220255051,0.10492902982564428,0.12878912517220623,100.07812005498066,100.78700349773277,122.06977348280665,133.47666516675517,133.95776843261814
1.595,0.09711752767497844,0.11448832576833044,0.13766043766735794,99.00929563678258,99.79304226916024,119.36416131094614,130.65207124273437,131.14737416894175
1.6,0.1081723430877568,0.12432239251181557,0.1459310679508606,98.00615853576315,98.85243666627721,117.28751645001371,128.0419360918871,128.57061213380396
1.62,0.15266198263248495,0.1648519724151168,0.18353055167815827,97.83561726879894,99.01613074454778,113.05021818892224,122.33284856512161,122.98744783195815
1.6400000000000001,0.19548777631791225,0.205620421392574,0.22301731144943895,99.89822219635128,101.48661444929212,112.43773040108053,120.35451594418187,121.16974897366055
1.645,0.20591051992701673,0.21574250428595418,0.23265880809907094,100.58010049382547,102.28092061508072,112.61229421442692,120.35519391017617,121.20198815945986
1.6600000000000001,0.23695820514131952,0.24587194440423835,0.2618791882369523,102.79664356581475,104.83819162757442,113.68228601235376,120.62105186029082,121.60531172010928
1.6800000000000002,0.27720446204574517,0.28541619252701667,0.3010006725469701,106.3302990934719,108.88891801543505,116.09828081720543,122.06173759893801,123.26158887097749
1.6900000000000002,0.2961259962673024,0.30486691410791694,0.3209719100279109,108.17033515546366,110.9586893616476,117.65053741698458,123.36629880910326,124.6510691954146
1.735,0.3759068000870124,0.38760496071883654,0.4022560467238793,118.3413494879104,122.28691561064628,127.05587182303893,131.95394425895068,133.62864390019843
1.78,0.43612359839215076,0.45118227110424497,0.4620587869657509,130.8054178245601,135.3330699676851,139.96864777082078,144.46842273973212,146.50604977358222
1.8250000000000002,0.45703465793868797,0.47347296331099425,0.48445942887904064,145.01109972806915,149.86794346599984,154.9600754020196,158.93470542631096,161.44220927611792
1.87,0.4341979891382788,0.4468986896905573,0.46347062493569213,158.59858547925282,163.97805148389585,169.19511985127085,172.90355473440388,175.84365336880688
1.915,0.38272534017597687,0.3918152004973476,0.4123997141170198,169.26772297376039,175.44654668223933,180.3419259844667,184.10349670184047,187.3691092998484
1.96,0.3238959093969067,0.33218422179434204,0.3533962978401445,176.50580500500308,183.85206597544996,187.94067628236235,192.91654253819243,196.02643701128363
2.005,0.26780378848494796,0.27907050635336,0.2912329627095881,180.4859271204402,188.6515326212878,192.6105624921278,199.67925768180476,202.44122870930326
2.05,0.2150243788496057,0.23415527241751444,0.2429458963647391,181.77488508685929,189.9858922553037,195.0599761973046,201.85701933635235,205.04304447062586
2.095,0.17321719705753003,0.19531279544287264,0.2053438814637867,180.45561927314705,188.07499552079472,195.58326130926847,201.83629359045727,205.59067356208453
2.14,0.1368064190323591,0.15885765361508722,0.17773804607884797,175.8932552151575,183.03624666474354,193.23588360993364,199.39159043735484,203.59926868416827
2.15,0.13013284617267212,0.15069950518948386,0.17353656360926528,173.8569392647865,180.8099466910393,191.89496391553314,198.1197769777577,202.39551044697146
2.17,0.11532269306078591,0.13462534671844265,0.16874839745166542,167.41092165758837,173.89682778631501,187.18429686377,194.62640944766665,198.63222273212108
2.19,0.09854919068713683,0.12247880249949958,0.16861359313038976,158.98524995733362,166.80310494082198,177.40863211188903,189.5644773711874,192.50134770483638
2.21,0.09874186583122323,0.13035636935878614,0.17510714133812397,141.39354339899478,148.5052081624335,161.82710689465733,182.96084652102772,184.87536503367573
2.23,0.15162318036019481,0.178191224086048,0.20762753126160113,128.3757742990507,133.49860526874272,155.70800278929096,181.3263081247249,183.0147883333422
2.25,0.1614907777116253,0.2209126122474754,0.2572813149750517,147.54964468659327,156.75933195048262,166.7138640817163,184.49855363654163,186.97850686982383
2.27,0.16268209936365144,0.22036420692771314,0.24263033602138753,157.80937420117598,166.65219901356417,178.24518020880615,188.08514391077216,192.2599250136444
2.29,0.1607476712048102,0.20476167397298095,0.22079236124984178,163.90358635560247,173.1048571730077,184.75029529017002,190.7286398471733,196.61599387868955
2.31,0.15806443684903554,0.18941610979434392,0.20587264763503355,166.75732249621717,176.24796102873117,188.12071476437535,192.7899117951446,199.63455845928965
2.33,0.15451341630011625,0.17667143491632598,0.19288209447566168,168.25373535060214,178.24043169793094,189.90127047789,194.13705037563474,201.5063481579897
2.375,0.1410328705593096,0.15549655849398525,0.17228221578164457,169.59575880737265,181.34974829696242,191.39162722595302,195.73198907980404,203.63854971893284
2.42,0.129133724283611,0.14058549755156913,0.15555667967647838,169.19387373376622,182.71915798127756,191.4838527032781,196.56964184063517,204.6320402174043
2.465,0.11904388594784147,0.12919046166582648,0.14215343521636353,167.86602498476566,182.86807675093232,191.04438780974124,196.70395438728022,205.06095817572947

